A data-based image representation for continuous-time LTI systems

We derive a numerically stable method to compute an image representation of an unknown linear system only from data, leveraging a continuous-time version of Willems et al.'s fundamental lemma. To this end, we use derivatives approximated by algebraic differentiators. Our novel image representation avoids solving differential-algebraic equations and significantly reduces computational complexity by eliminating redundant degrees of freedom corresponding to the number of unknown quantities to be identified. Simulation results confirm the effectiveness of the proposed approach, even in the presence of severe measurement disturbances.

==> figs/20251122_174404/lambda_1p00em08/noise_2p0000e-02/seed_998994690/downsample.py <==
def downsample_dat_file(input_file="test.dat", output_file="test_reduced.dat", step=10):
    """
    Reads a .dat file, keeps the header + every 'step'-th data line,
    and writes the result to a new file.
    """
    with open(input_file, "r") as f:
        lines = f.readlines()

    # Ensure there is at least one line (the header)
    if not lines:
        raise ValueError("Input file is empty")

    header = lines[0]
    data_lines = lines[1:]

    # Keep every 'step'-th data line (0, step, 2*step, ...)
    reduced = [header]
    for i, line in enumerate(data_lines):
        if i % step == 0:
            reduced.append(line)

    # Write the reduced data
    with open(output_file, "w") as f:
        f.writelines(reduced)

    print(f"Downsampled file written to: {output_file}")
    print(f"Original lines: {len(lines)} -> Reduced lines: {len(reduced)}")


if __name__ == "__main__":
    downsample_dat_file("traj_state.dat", "traj_state_down.dat", step=10)
    downsample_dat_file("traj_input.dat", "traj_input_down.dat", step=10)


